Three combinatorial identities of the Rogers-Ramanujan type

The purpose of the present paper is to establish three combinatorial Rogers--Ramanujan type identities. Although their motivation comes from the representation theory of affine Lie algebra of type $A_2^{(2)}$, our proofs are entirely combinatorial and analytic. They follow the automata-theoretic approach introduced by Takigiku and Tsuchioka in their proof of Nandi's conjecture and adapt it to the present setting.

==> anc/automaton.g <==
#############################################################################
# AUTOMATON FOR THE LOCAL FREQUENCY CONDITIONS
#
# Alphabet: {0,1,2}
# Memory: the five most recently read frequencies
#
# The special boundary condition f_1 = 0 is represented separately by
# InitialTransitions.
#############################################################################


#############################################################################
# BASIC DATA
#############################################################################

FAIL := "FAIL";

Alphabet := [0,1,2];

InitialWindow := [0,0,0,0,0];

# Special initial state imposing f_1 = 0.
InitialTransitions := [
    [0, InitialWindow],
    [1, FAIL],
    [2, FAIL]
];


#############################################################################
# SHIFTING THE FIVE-ENTRY WINDOW
#############################################################################

ShiftWindow := function(window,new)

    return [
        window[2],
        window[3],
        window[4],
        window[5],
        new
    ];

end;


#############################################################################
# FORBIDDEN PATTERNS
#
# The input consists of:
#
#     window = [a,b,c,d,e]
#     new    = f
#
# Thus the six most recent entries are [a,b,c,d,e,f].
#
# Since window is assumed already admissible, it is enough to check
# forbidden patterns that end in the newly appended symbol f.
#############################################################################

IsForbidden := function(window,new)

    local a, b, c, d, e, f;

    a := window[1];
    b := window[2];
    c := window[3];
    d := window[4];
    e := window[5];
    f := new;


    # Rule 3: no pattern (positive, 2)

    if e >= 1 and f = 2 then
        return true;
    fi;


    # Rule 4: no pattern (2, positive)

    if e = 2 and f >= 1 then
        return true;
    fi;


    # Rule 5: no pattern (positive, 1, positive)

    if d >= 1 and e = 1 and f >= 1 then
        return true;
    fi;


    # Rule 6: no pattern (positive, 0, 2)

    if d >= 1 and e = 0 and f = 2 then
        return true;
    fi;


    # Rule 7: no pattern (positive, 0, 1, positive)

    if c >= 1 and d = 0 and e = 1 and f >= 1 then
        return true;
    fi;


    # Rule 8: no pattern (2, 0, 0, 2)

    if c = 2 and d = 0 and e = 0 and f = 2 then
        return true;
    fi;


    # Rule 9: no pattern (2, 0, 0, 1, positive)

    if b = 2 and c = 0 and d = 0 and e = 1 and f >= 1 then
        return true;
    fi;


    # Rule 10: no pattern (positive, 1, 0, 0, 2)

    if b >= 1 and c = 1 and d = 0 and e = 0 and f = 2 then
        return true;
    fi;


    # Rule 11: no pattern (2, 0, 1, 0, 0, 2)

    if a = 2 and b = 0 and c = 1
       and d = 0 and e = 0 and f = 2 then
        return true;
    fi;


    return false;

end;


#############################################################################
# TRANSITIONS
#############################################################################

Transition := function(window,new)

    if IsForbidden(window,new) then
        return FAIL;
    else
        return ShiftWindow(window,new);
    fi;

end;


AdmissibleSuccessors := function(window)

    local new, next, successors;

    successors := [];

    for new in Alphabet do

        next := Transition(window,new);

        if next <> FAIL then
            Add(successors,[new,next]);
        fi;

    od;

    return successors;

end;


#############################################################################
# SEARCHING AND NUMBERING STATES
#############################################################################

IsKnownState := function(candidate,list)

    local state;

    for state in list do

        if state = candidate then
            return true;
        fi;

    od;

    return false;

end;


StateNumber := function(candidate,list)

    local i;

    for i in [1..Length(list)] do

        if list[i] = candidate then
            return i;
        fi;

    od;

    return fail;

end;


ReachableStates := function()

    local knownStates, position, state, successors, successor;

    knownStates := [InitialWindow];
    position := 1;

    while position <= Length(knownStates) do

        state := knownStates[position];
        successors := AdmissibleSuccessors(state);

        for successor in successors do

            if not IsKnownState(successor[2],knownStates) then
                Add(knownStates,successor[2]);
            fi;

        od;

        position := position + 1;

    od;

    return knownStates;

end;


#############################################################################
# PRINTING THE RAW TRANSITION TABLE
#############################################################################

PrintTransitionTable := function(states)

    local i, symbol, next;

    Print("State   0   1   2\n");
    Print("-----------------\n");

    for i in [1..Length(states)] do

        Print(i, "      ");

        for symbol in Alphabet do

            next := Transition(states[i],symbol);

            if next = FAIL then
                Print("F   ");
            else
                Print(StateNumber(next,states), "   ");
            fi;

        od;

        Print("\n");

    od;

end;


#############################################################################
# PARTITION REFINEMENT
#############################################################################

TargetClass := function(state,symbol,states,partition)

    local next, number, classNumber;

    next := Transition(states[state],symbol);

    if next = FAIL then
        return 0;
    fi;

    number := StateNumber(next,states);

    if number = fail then
        Error("A successor is not in the reachable-state list");
    fi;

    for classNumber in [1..Length(partition)] do

        if number in partition[classNumber] then
            return classNumber;
        fi;

    od;

    Error("Target state not found in the current partition");

end;


StateSignature := function(state,states,partition)

    return List(
        Alphabet,
        symbol -> TargetClass(state,symbol,states,partition)
    );

end;


RefinePartition := function(states,partition)

    local newPartition, block, state, signature,
          signatures, subblocks, position, subgroup;

    newPartition := [];

    for block in partition do

        signatures := [];
        subblocks := [];

        for state in block do

            signature := StateSignature(state,states,partition);
            position := Position(signatures,signature);

            if position = fail then
                Add(signatures,signature);
                Add(subblocks,[state]);
            else
                Add(subblocks[position],state);
            fi;

        od;

        for subgroup in subblocks do
            Add(newPartition,subgroup);
        od;

    od;

    return newPartition;

end;

MinimizeStates := function(states)

    local partition, newPartition, stage;

    partition := [[1..Length(states)]];
    stage := 0;

    repeat

        Print(
            "Partition at stage ",
            stage,
            ":\n",
            partition,
            "\n\n"
        );

        newPartition := RefinePartition(states,partition);

        if newPartition = partition then
            return partition;
        fi;

        partition := newPartition;
        stage := stage + 1;

    until false;

end;


#############################################################################
# PRINT EQUIVALENCE CLASSES
#############################################################################

PrintEquivalenceClasses := function(states,classes)

    local classNumber, stateNumber;

    for classNumber in [1..Length(classes)] do

        Print("Class ",classNumber,":\n");

        for stateNumber in classes[classNumber] do

            Print(
                "   ",
                stateNumber,
                " : ",
                states[stateNumber],
                "\n"
            );

        od;

        Print("\n");

    od;

end;

#############################################################################
# PRINT TRANSITION TABLE OF THE QUOTIENT AUTOMATON
#############################################################################

PrintQuotientTransitionTable := function(states,classes)

    local classNumber, representative, symbol, target;

    Print("Class   0   1   2\n");
    Print("-----------------\n");

    for classNumber in [1..Length(classes)] do

        # Choose the first reachable state in the class.
        representative := classes[classNumber][1];

        Print(classNumber, "       ");

        for symbol in Alphabet do

            target := TargetClass(
                representative,
                symbol,
                states,
                classes
            );

            if target = 0 then
                Print("F   ");
            else
                Print(target, "   ");
            fi;

        od;

        Print("\n");

    od;

end;

#############################################################################
# MAIN COMPUTATION
#############################################################################

R := ReachableStates();

Print("Number of reachable window states: ",Length(R),"\n\n");

Print("Numbered reachable states:\n");

for i in [1..Length(R)] do
    Print(i," : ",R[i],"\n");
od;

Print("\nRaw transition table:\n");

PrintTransitionTable(R);

Print("\nPartition refinement:\n\n");

EquivClasses := MinimizeStates(R);

Print("\nExpanded equivalence classes:\n\n");
PrintEquivalenceClasses(R,EquivClasses);
Print("\nTransition table of the eight equivalence classes:\n\n");
PrintQuotientTransitionTable(R,EquivClasses);

Print("Final equivalence classes:\n");
Print(EquivClasses,"\n\n");
Print(
    "Number of equivalence classes: ",
    Length(EquivClasses),
    "\n"
);
